High-order implicit shock tracking boundary conditions for flows with parametrized shocks

High-order implicit shock tracking (fitting) is a class of high-order, optimization-based numerical methods to approximate solutions of conservation laws with non-smooth features by aligning elements of the computational mesh with non-smooth features. This ensures the non-smooth features are perfectly represented by inter-element jumps and high-order basis functions approximate smooth regions of the solution without nonlinear stabilization, which leads to accurate approximations on traditionally coarse meshes. In this work, we introduce a robust implicit shock tracking framework specialized for problems with parameter-dependent lead shocks (i.e., shocks separating a farfield condition from the downstream flow), which commonly arise in high-speed aerodynamics and astrophysics applications. After a shock-aligned mesh is produced at one parameter configuration, all elements upstream of the lead shock are removed and the nodes on the lead shock are positioned for new parameter configurations using the implicit shock tracking solver. The proposed framework can be used for most many-query applications involving parametrized lead shocks such as optimization, uncertainty quantification, parameter sweeps, "what-if" scenarios, or parameter-based continuation. We demonstrate the robustness and flexibility of the framework using a one-dimensional space-time Riemann problem, and two- and three-dimensional supersonic and hypersonic benchmark problems.

==> _py/sod2coella_intro.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Groupplot, Axes, Line, Graphics, Draw, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle


dat0 = np.load('../simulations/_dat/riemann_prob/_npz/eulerii1d_sptm_sod_impshktrk_slice.npz')
dat0 = np.load('../simulations/_dat/riemann_prob/_npz/final_state_ist_fv.npz')


# Create mesh and axes
fig = Figure()
grpsty = '{group size = 1 by 3, horizontal sep = 0.2cm, vertical sep = 0.2cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig,
                    title_style='{at={(current bounding box.north west)}, anchor=west}')
ax0 = Axes('axis', 'axis equal image',axis_lines='none',
        width='1\\textwidth',
           xtick='{0, 1}', ytick='{0, 0.2}',
           xticklabels='{''}', yticklabels='{0, 0.2}',
           ylabel='{Time}',  
           xmin=0, xmax=1, ymin=0, ymax=0.2, parent=grpplot)
ax1 = Axes('axis', 'axis equal image',axis_lines='none',
        width='1\\textwidth',
           xtick='{0, 1}', ytick='{0}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=0, xmax=1, ymin=0, ymax=0.2, parent=grpplot)
ax2 = Axes('axis', 'axis equal image',axis_lines='none',
        width='1\\textwidth',
           xtick='{0, 1}', ytick='{0}',
           xticklabels='{''}', yticklabels='{''}',
           xmin=0, xmax=1, ymin=0, ymax=0.2, parent=grpplot)


# Import PNG
Graphics('../simulations/_img/riemann_prob/sod_initial_msh.png', [0, 1], [0, 0.2], parent=ax0)
Graphics('../simulations/_img/riemann_prob/sod_full_domain.png', [0, 1], [0, 0.2], parent=ax1)
Graphics('../simulations/_img/riemann_prob/sod_extracted_domain.png', [0.2647, 0.8504], [0, 0.2], parent=ax2)

# Write Tikz files, compile TeX
fname_prefix='../simulations/_py/riemann_prob_sod_intro'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


import sys
sys.exit()



# plot bifurcation curve
Line(lam4[0,1::5], u24[0,1::5], 'blue', 'thick', 'solid',
     parent=ax5, label='line:bif_curve_eps_0.01_lam_0.444')
#Node({.}, [lam4[0,-1],u24[0,-1]] parent=ax5)
plus = Linestyle(mark='*', mark_size=1, mark_options='{thin}')

# plot nodes on bifurcation plot
Line([lam0[0,-1],lam0[0,-1]] , [u20[0,-1], u20[0,-1]], 
     plus, 'red', 'only marks',
     parent=ax5, label='line:point_eps_0.01_lam_0.444_1')
Line([lam1[0,-1],lam1[0,-1]] , [u21[0,-1], u21[0,-1]], 
     plus, 'red', 'only marks',
     parent=ax5, label='line:point_eps_0.01_lam_0.444_2')
Line([lam2[0,-1],lam2[0,-1]] , [u22[0,-1], u22[0,-1]], 
     plus, 'red', 'only marks',
     parent=ax5, label='line:point_eps_0.01_lam_0.444_3')
Line([lam3[0,-1],lam3[0,-1]] , [u23[0,-1], u23[0,-1]], 
     plus, 'red', 'only marks',
     parent=ax5, label='line:point_eps_0.01_lam_0.444_4')
Line([lam4[0,-1],lam4[0,-1]] , [u24[0,-1], u24[0,-1]], 
     plus, 'red', 'only marks',
     parent=ax5, label='line:point_eps_0.01_lam_0.444_5')






==> _py/sod2coella_slices.py <==
import numpy as np
  
from pytikz.pltobj import Figure, Groupplot, Axes, Line, Graphics, Draw, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle


dat0 = np.load('../simulations/_dat/riemann_prob/_npz/eulerii1d_sptm_sod_impshktrk_slice.npz')
xseg1 = dat0["x_ex_seg1"]; Useg1 = dat0["r_ex_seg1"];
xseg2 = dat0["x_ex_seg2"]; Useg2 = dat0["r_ex_seg2"];
xseg3 = dat0["x_ex_seg3"]; Useg3 = dat0["r_ex_seg3"];
xseg4 = dat0["x_ex_seg4"]; Useg4 = dat0["r_ex_seg4"];
xseg5 = dat0["x_ex_seg5"]; Useg5 = dat0["r_ex_seg5"];
x_ist_init = dat0["x_shktrk"]; U_ist_init = dat0["r_shktrk"]

dat1 = np.load('../simulations/_dat/riemann_prob/_npz/final_state_ist_fv.npz')
x_ist = dat1["x_ist"]; U_ist = dat1["u_ist"];
x_fv = dat1["x_fv"]; U_fv = dat1["u_fv"];

# Create mesh and axes
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 1cm, vertical sep = 0.2cm}'
grpplot = Groupplot(group_style=grpsty, parent=fig,
                    title_style='{at={(current bounding box.north west)}, anchor=west}')
ax0 = Axes('axis',
        width='0.5\\textwidth',
           xtick='{''}', ytick='{0, 0.125, 1}',
           xticklabels='{''}', yticklabels='{0 , 0.125, 1}',
           ylabel='{$\\rho$}',  
           xmin=0, xmax=1, ymin=0, ymax=1.2, parent=grpplot)
ax1 = Axes('axis', 
        width='0.5\\textwidth',
           xtick='{''}', ytick='{0, 0.35, 1, 2}',
           xticklabels='{''}', yticklabels='{0, 0.35, 1, 2}',
           xmin=0, xmax=1, ymin=0, ymax=2.5, parent=grpplot)


# plot slices for sod initial
plus = Linestyle(mark='*', mark_size=1, mark_options='{thin}')
Line(xseg1[0, :], Useg1[0, :], 'blue', 'thick', 'solid',
     parent=ax0, label='line:analytical_sol_sod')
Line(xseg2[0, :], Useg2[0,:], 'blue', 'thick', 'solid',
     parent=ax0, label='line:analytical_sol_sod')
Line(xseg3[0, :], Useg3[0, :], 'blue', 'thick', 'solid',
     parent=ax0, label='line:analytical_sol_sod')
Line(xseg4[0, :], Useg4[0,:], 'blue', 'thick', 'solid',
     parent=ax0, label='line:analytical_sol_sod')
Line(xseg5[0, :], Useg5[0,:], 'blue', 'thick', 'solid',
     parent=ax0, label='line:analytical_sol_sod')


for i in range(0,x_ist_init.shape[1]):
    Line(x_ist_init[:, i], U_ist_init[:, i], 'red', 'thick', 'dashed',
     parent=ax0, label='line:ist_sol_sod')

# plot slices for final
Line(x_fv[0, 1::5], U_fv[0,1::5], 'blue', 'thick', 'solid',
     parent=ax1, label='line:fv_sol_final')

for i in range(0,x_ist.shape[2]):
    if i != 1:
        Line(x_ist[0, :, i], U_ist[:, i], 'red', 'thick', 'solid',
        parent=ax1, label='line:ist_sol_final')

#Node({.}, [lam4[0,-1],u24[0,-1]] parent=ax5)





# Write Tikz files, compile TeX
fname_prefix='../simulations/_py/riemann_prob_slices'
write_tex(fig, fname_prefix=fname_prefix, view=True)
cleanup_compile(fname_prefix)


import sys
sys.exit()
